Conformal correlator systems

In critical limits of statistical models, there exist non-local correlators that are conformally covariant but do not admit operator product expansions. To describe such correlators, we define conformal correlator systems, whose axioms are weaker than those of conformal field theory. As a result, $N$-point correlators are determined by $4$-point correlators, instead of $3$-point correlators in CFT. In two dimensions, conformal spins may take arbitrary complex values, leading to correlators with nontrivial monodromies. We show that sphere $4$-point correlators and torus $1$-point correlators obey nontrivial monodromy constraints. We construct correlators with abelian monodromies in free bosonic theories and in critical loop models.

==> anc/spins.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "0cb0fe90-2afc-43c8-805f-25f4ff3d194b",
   "metadata": {},
   "source": [
    "# Correlators with abelian monodromies in critical loop models\n",
    "\n",
    "We compute torus 1-point correlators and sphere 4-point correlators in critical loop models. Fields can in principle have arbitrary complex spins, here spins are rational numbers. We test the existence of solutions of bootstrap equations: respectively modular covariance and crossing symmetry. We also test the monodromy constraints, which relate external spins with channel spins. "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "27eebe20-af96-44b3-b502-ea9a18b829bb",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$c = 0.27325442\\;+\\;1.3121893\\mathrm{i}, \\beta = 0.8\\;+\\;0.1\\mathrm{i}$\n"
      ],
      "text/plain": [
       "c = [0.273254437869822485207100591715976331360946745562 +/- 4.93e-49] + [1.312189349112426035502958579881656804733727810651 +/- 2.48e-49]im, β = [0.8000000000000000000000000000000000000000000000000 +/- 1.67e-50] + [0.1000000000000000000000000000000000000000000000000 +/- 2.92e-51]im"
      ]
     },
     "execution_count": 1,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# using Pkg; Pkg.add(url=\"https://github.com/Paul-Roux-Phys/BootstrapVirasoro.jl.git\")\n",
    "\n",
    "using BootstrapVirasoro\n",
    "using BootstrapVirasoro.LoopModels   # for IBlock\n",
    "setprecision(BigFloat, 50, base=10)\n",
    "β    = big\"0.8\" + big\"0.1\"*im\n",
    "c    = CC(β = β)   # Central charge "
   ]
  },
  {
   "cell_type": "markdown",
   "id": "b2f84c78-e627-4308-a4ea-6a99a1c5b466",
   "metadata": {},
   "source": [
    "## Spectrum\n",
    "\n",
    "We construct a spectrum of non-diagonal fields $V_{(r,s)}$ where $r,s$ are Kac indices. This means that the left and right dimensions of $V_{(r,s)}$ are $(\\Delta,\\bar\\Delta)=(\\Delta_{(r,s)},\\Delta_{(r,-s)})$ where $\\Delta_{(r,s)}=P_{(r,s)}^2-P_{(1,1)}^2$ with $P_{(r,s)} =\\frac12 (\\beta r- \\beta^{-1}s)$. By interchiral symmetry we can restrict $s$ to an interval of length $2$. "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "c4bc027b-73d5-48d0-bfe1-9eecc0f8bf61",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Base.Generator{Vector{Any}, typeof(identity)}(identity, Any[(1//2, 2//3), (3//2, 2//9), (3//2, 8//9), (3//2, -4//9), (5//2, 2//15), (5//2, 8//15), (5//2, 14//15), (5//2, -4//15), (5//2, -2//3), (7//2, 2//21), (7//2, 8//21), (7//2, 2//3), (7//2, 20//21), (7//2, -4//21), (7//2, -10//21), (7//2, -16//21)])\n"
     ]
    }
   ],
   "source": [
    "function spectrum(c, rmin=1, rstep=1, spin=0, rmax=20, kill=0)\n",
    "    \"\"\"\n",
    "    Generates fields V_(r, s) for r between rmin and rmax by steps rstep, \n",
    "    with a given spin modulo integers, and -1<s-spin/r<=1. \n",
    "    kill = number of fields to remove from the beginning of the list.\n",
    "    \"\"\"\n",
    "    fields = []\n",
    "    for r=rmin:rstep:rmax\n",
    "        step = 1//r\n",
    "        for s=vcat(0:step:1, -step:-step:-1+step//2)\n",
    "            push!(fields, Field(c,r=r,s=s+spin//r))\n",
    "        end\n",
    "    end\n",
    "    splice!(fields, 1:kill)\n",
    "    return fields\n",
    "end\n",
    "spec = spectrum(c, 1//2, 1, 1//3, 4);\n",
    "println(x for x in spec)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "54d850c3-1c9e-4c12-bf90-27d7e3651e64",
   "metadata": {},
   "source": [
    "## Torus 1-point correlators $\\left<V_{(r_1,s_1)}\\right>^{(1)}$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "id": "e70612a9-e3d4-49dc-b835-953820707606",
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "test0 (generic function with 5 methods)"
      ]
     },
     "execution_count": 29,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "function test0(r1, s1, rmin=1//2, rmax=6, kill=0, rels=true)\n",
    "    println()\n",
    "    println(\"(r1, s1) = \", (r1, s1), \" --- (rmin, rmax) = \", (rmin, rmax))\n",
    "    co = Correlation(Field(c, r=r1, s=s1), 40)\n",
    "    spin = r1*s1//12\n",
    "    fields = spectrum(c, rmin, 1//2, spin, rmax, kill)\n",
    "    f = V -> IBlock(co, V)\n",
    "    spec = @channels ChanSpec(co, fields, f)\n",
    "    if rels\n",
    "        res = solve_bootstrap(spec, rels=:stu) \n",
    "        Base.show(stdout, res.str_cst.s, rmax=3)\n",
    "    else\n",
    "        res = solve_bootstrap(spec) \n",
    "        Base.show(stdout, res.str_cst, rmax=3)\n",
    "    end\n",
    "    return res\n",
    "end "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "id": "436b1546-754e-4f9b-bd56-5a740f221fde",
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "(r1, s1) = (7, 1//11) --- (rmin, rmax) = (1//2, 7)\n",
      "Relative difference between t and u channels: [4.8977339583631698579931e-22 +/- 4.74e-45]\n",
      "┌───────────────────┬──────────────────────────┬───────────┐\n",
      "│\u001b[34m Field             \u001b[0m│\u001b[34m Structure constant       \u001b[0m│\u001b[34m Rel. err. \u001b[0m│\n",
      "├───────────────────┼──────────────────────────┼───────────┤\n",
      "│ (2, 7//264)       │\u001b[32m 1                        \u001b[0m│\u001b[32m 0         \u001b[0m│\n",
      "│ (2, -125//264)    │\u001b[32m 0.72062931-0.097529178im \u001b[0m│\u001b[32m 5.2e-16   \u001b[0m│\n",
      "│ (2, 139//264)     │\u001b[32m 0.84338284-0.16975834im  \u001b[0m│\u001b[32m 5.9e-16   \u001b[0m│\n",
      "│ (5//2, 7//330)    │\u001b[32m -31.685075-39.972125im   \u001b[0m│\u001b[32m 1.5e-16   \u001b[0m│\n",
      "│ (2, 271//264)     │\u001b[32m -4.8744979+1.4596634im   \u001b[0m│\u001b[32m 7.6e-16   \u001b[0m│\n",
      "│ (5//2, -25//66)   │\u001b[32m 22.629877+29.572479im    \u001b[0m│\u001b[32m 7.1e-16   \u001b[0m│\n",
      "│ (5//2, 139//330)  │\u001b[32m 29.594576+35.073699im    \u001b[0m│\u001b[32m 7.1e-16   \u001b[0m│\n",
      "│ (5//2, -257//330) │\u001b[32m -6.9295085-9.848636im    \u001b[0m│\u001b[32m 6.1e-16   \u001b[0m│\n",
      "│ (5//2, 271//330)  │\u001b[32m -12.915477-14.586391im   \u001b[0m│\u001b[32m 7.2e-16   \u001b[0m│\n",
      "│ (3, 7//396)       │\u001b[32m -118.04052+532.0324im    \u001b[0m│\u001b[32m 1.7e-15   \u001b[0m│\n",
      "│ (3, -125//396)    │\u001b[32m 1124.1709-1002.9937im    \u001b[0m│\u001b[32m 3.9e-16   \u001b[0m│\n",
      "│ (3, 139//396)     │\u001b[32m 1294.2473-1353.5449im    \u001b[0m│\u001b[32m 4.9e-16   \u001b[0m│\n",
      "│ (3, -257//396)    │\u001b[32m -669.17029+661.60298im   \u001b[0m│\u001b[32m 6.6e-16   \u001b[0m│\n",
      "│ (3, 271//396)     │\u001b[32m -865.41741+1078.1538im   \u001b[0m│\u001b[32m 8.1e-16   \u001b[0m│\n",
      "│ (3, 403//396)     │\u001b[32m 151.75711-114.17339im    \u001b[0m│\u001b[32m 1.5e-15   \u001b[0m│\n",
      "└───────────────────┴──────────────────────────┴───────────┘\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "BootstrapSystem\n",
       "< (7, 1//11) >\n",
       "Number of positions: 52\n",
       "Matrix size: (104, 98)\n"
      ]
     },
     "execution_count": 30,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "\"\"\" \n",
    "Number of maps as a function of r1, in the presence of generic spins:\n",
    "2 -> 0, 3 -> 1, 4 -> 2, 5 -> 3, 6 -> 6, 7 -> 7\n",
    "We find one more solution if the spin is zero.\n",
    "\"\"\"\n",
    "\n",
    "# test0(3, 1//7, 1//2, 6)   # About 16 digits \n",
    "# test0(3, 1//7, 1//2, 7)   # About 24 digits\n",
    "# test0(2, 1//23, 1, 6)   # no solution\n",
    "# test0(2, 1//23, 1//2, 7)   # no solution\n",
    "# test0(2, 0, 1//2, 7)   # About 22 digits\n",
    "# test0(4, 1//11, 1, 8)   # About 31 digits, removed 1 field by setting rmin=1\n",
    "# test0(5, 1//11, 1//2, 7, 2) # About 21 digits, removed 2 fields\n",
    "# test0(6, 1//11, 1//2, 7, 5)  # About 18 digits, removed 5 fields\n",
    "test0(7, 1//11, 1//2, 7, 6)   # About 16 digits, removed 6 fields"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "02bcbff0-c23f-4cd4-8099-75ae322cb507",
   "metadata": {},
   "source": [
    "## Sphere 4-point correlators $\\left<\\prod_{i=1}^4 V_{(r_i,s_i)}\\right>$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "d922f3bd-18c0-4c9d-b6e1-f55b37b6a4b0",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "test2 (generic function with 7 methods)"
      ]
     },
     "execution_count": 17,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "function test2(;Rs=[1,1,1//2,3//2], Ss=[3//11,1//7,-4//17,-2//13], spins=[1//19,-5//23], rmax=9, kill=Int[0,0,0], Nmax=30)\n",
    "    \"\"\"\n",
    "    Rs = first Kac indices: half-integers with an integer sum. \n",
    "    Ss = second Kac indices: rational numbers.\n",
    "    spins = s-channel and t-channel spins: the u-channel spin is determined by monodromy constraint. \n",
    "    kill = number of fields removed in each channel, after removing N-1 fields in the s-channel,\n",
    "           with N the number of combinatorial maps. \n",
    "    \"\"\"\n",
    "    fields = [Field(c, r=Rs[i], s=Ss[i]) for i=1:4]\n",
    "    push!(spins, sum([Rs[i]*Ss[i] for i=1:4]) - sum(spins))  # spins of channel fields\n",
    "    maps = Int(floor(sum([R^2 for R in Rs])-1//2))   # Number of weakly connected maps \n",
    "    kill = [maps-1+kill[1], kill[2], kill[3]]   # Fields to remove in each channel to get unique solution\n",
    "    rmins = [1-(Rs[1]+Rs[2])%1, 1-(Rs[1]+Rs[4])%1, 1-(Rs[1]+Rs[3])%1]\n",
    "    print(\"Correlator < \")\n",
    "    for i=1:4\n",
    "        print(\"(\",Rs[i],\",\",Ss[i],\") \")\n",
    "    end\n",
    "    println(\">\")\n",
    "    println(\"Channel spins: \", spins)\n",
    "    println(\"Numbers of removed fields in each channel: \", kill)\n",
    "    specs = [spectrum(c, rmins[i], 1, spins[i], rmax, kill[i]) for i=1:3]\n",
    "    Cor = Correlation(fields[1], fields[2], fields[3], fields[4], Nmax)\n",
    "    fs(V) = IBlock(Cor, :s, V)  \n",
    "    Cs = ChannelSpectrum(Cor, :s, specs[1], fs);\n",
    "    ft(V) = IBlock(Cor, :t, V)\n",
    "    Ct = ChannelSpectrum(Cor, :t, specs[2], ft);\n",
    "    fu(V) = IBlock(Cor, :u, V)\n",
    "    Cu = ChannelSpectrum(Cor, :u, specs[3], fu);\n",
    "    sol = solve_bootstrap(Channels(Cs, Ct, Cu));\n",
    "    show(stdout, sol.str_cst, rmax=3)\n",
    "    return sol\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "id": "88d85834-ba28-43e3-a296-bddfffcaf419",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Correlator < (1//2,3//11) (5//2,1//7) (1//1,-4//17) (0//1,-2//13) >\n",
      "Channel spins: Rational{Int64}[1//19, -5//23, 241954//572033]\n",
      "Numbers of removed fields in each channel: [4, 1, 1]\n",
      "Relative difference between t and u channels: [8.0504703148945242763577798920e-17 +/- 8.46e-46]\n",
      "\u001b[0m\u001b[1m Channel s\u001b[22m\n",
      "┌──────────────┬───────────────────────────────┬───────────┐\n",
      "│\u001b[34m Field        \u001b[0m│\u001b[34m Structure constant            \u001b[0m│\u001b[34m Rel. err. \u001b[0m│\n",
      "├──────────────┼───────────────────────────────┼───────────┤\n",
      "│ (2, -9//19)  │\u001b[32m 1                             \u001b[0m│\u001b[32m 0         \u001b[0m│\n",
      "│ (2, 39//38)  │\u001b[32m -0.18536406-0.061329609im     \u001b[0m│\u001b[32m 6.1e-14   \u001b[0m│\n",
      "│ (3, 1//57)   │\u001b[32m -0.085733162+0.054229611im    \u001b[0m│\u001b[32m 3.4e-13   \u001b[0m│\n",
      "│ (3, -6//19)  │\u001b[32m -0.040321641-0.018309444im    \u001b[0m│\u001b[32m 3.2e-13   \u001b[0m│\n",
      "│ (3, 20//57)  │\u001b[32m -0.074862659-0.085665232im    \u001b[0m│\u001b[32m 3.3e-13   \u001b[0m│\n",
      "│ (3, -37//57) │\u001b[32m 0.026232979-0.010912827im     \u001b[0m│\u001b[32m 5.8e-13   \u001b[0m│\n",
      "│ (3, 13//19)  │\u001b[32m 0.048218379-0.0024961284im    \u001b[0m│\u001b[32m 3.9e-13   \u001b[0m│\n",
      "│ (3, 58//57)  │\u001b[32m -0.0010682924-0.00034967399im \u001b[0m│\u001b[32m 2.1e-12   \u001b[0m│\n",
      "└──────────────┴───────────────────────────────┴───────────┘\n",
      "\u001b[0m\u001b[1m Channel u\u001b[22m\n",
      "┌───────────────────────────┬─────────────────────────────┬───────────┐\n",
      "│\u001b[34m Field                     \u001b[0m│\u001b[34m Structure constant          \u001b[0m│\u001b[34m Rel. err. \u001b[0m│\n",
      "├───────────────────────────┼─────────────────────────────┼───────────┤\n",
      "│ (3//2, 483908//1716099)   │\u001b[32m -0.46613475+1.3072453im     \u001b[0m│\u001b[32m 2.4e-14   \u001b[0m│\n",
      "│ (3//2, -660158//1716099)  │\u001b[32m -0.10660762+0.27145682im    \u001b[0m│\u001b[32m 9.2e-14   \u001b[0m│\n",
      "│ (3//2, 542658//572033)    │\u001b[32m 0.19872054-0.33638405im     \u001b[0m│\u001b[32m 5.6e-14   \u001b[0m│\n",
      "│ (5//2, 483908//2860165)   │\u001b[32m 0.85305568-0.40671087im     \u001b[0m│\u001b[32m 7.9e-14   \u001b[0m│\n",
      "│ (5//2, -660158//2860165)  │\u001b[32m -0.18136615-0.51515626im    \u001b[0m│\u001b[32m 4.9e-14   \u001b[0m│\n",
      "│ (5//2, 1627974//2860165)  │\u001b[32m 0.059968786+0.13311286im    \u001b[0m│\u001b[32m 1.7e-13   \u001b[0m│\n",
      "│ (5//2, -1804224//2860165) │\u001b[32m 0.0034510816-0.074524774im  \u001b[0m│\u001b[32m 1.4e-13   \u001b[0m│\n",
      "│ (5//2, 554408//572033)    │\u001b[32m 0.0094396375+0.0031705123im \u001b[0m│\u001b[32m 1.8e-13   \u001b[0m│\n",
      "└───────────────────────────┴─────────────────────────────┴───────────┘\n",
      "\u001b[0m\u001b[1m Channel t\u001b[22m\n",
      "┌───────────────────┬─────────────────────────────┬───────────┐\n",
      "│\u001b[34m Field             \u001b[0m│\u001b[34m Structure constant          \u001b[0m│\u001b[34m Rel. err. \u001b[0m│\n",
      "├───────────────────┼─────────────────────────────┼───────────┤\n",
      "│ (3//2, -10//69)   │\u001b[32m -0.048489819+0.0023118765im \u001b[0m│\u001b[32m 5.1e-13   \u001b[0m│\n",
      "│ (3//2, 12//23)    │\u001b[32m 1.2628721-0.08427626im      \u001b[0m│\u001b[32m 2.7e-14   \u001b[0m│\n",
      "│ (3//2, -56//69)   │\u001b[32m -0.20605587-0.061103305im   \u001b[0m│\u001b[32m 7e-14     \u001b[0m│\n",
      "│ (5//2, -2//23)    │\u001b[32m -0.4040837-0.11824318im     \u001b[0m│\u001b[32m 8.3e-14   \u001b[0m│\n",
      "│ (5//2, 36//115)   │\u001b[32m -0.1946712+0.11704227im     \u001b[0m│\u001b[32m 1.4e-13   \u001b[0m│\n",
      "│ (5//2, -56//115)  │\u001b[32m 0.16434839-0.013085326im    \u001b[0m│\u001b[32m 3.8e-14   \u001b[0m│\n",
      "│ (5//2, 82//115)   │\u001b[32m 0.21703728-0.12197019im     \u001b[0m│\u001b[32m 4e-14     \u001b[0m│\n",
      "│ (5//2, -102//115) │\u001b[32m 0.021099971-0.0055266838im  \u001b[0m│\u001b[32m 1.2e-13   \u001b[0m│\n",
      "└───────────────────┴─────────────────────────────┴───────────┘\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "BootstrapSystem\n",
       "< (1//2, 3//11) (5//2, 1//7) (1, -4//17) (0, -2//13) >\n",
       "Number of positions: 126\n",
       "Matrix size: (252, 245)\n"
      ]
     },
     "execution_count": 26,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# test2()\n",
    "# test2([3//2, 0, 2, 1//2])\n",
    "# test2([2, 0, 0, 0])\n",
    "# test2([2, 0, 0, 0], [1//11, 1//2, 1//2, 1//2], [2//33, 2//33], 8, [-2, 1, 1])\n",
    "test2(Rs = [1//2, 5//2, 1, 0], kill = [-2, 1, 1])\n",
    "# test2(Rs = [1//2, 3//2, 2, 3], kill = [-8, 4, 4], Nmax = 50)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "66e2ce01-2911-42e6-90a8-67b52b8da23e",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Julia 1.11",
   "language": "julia",
   "name": "julia-1.11"
  },
  "language_info": {
   "file_extension": ".jl",
   "mimetype": "application/julia",
   "name": "julia",
   "version": "1.11.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

